Nuclear fission and fusion in a random-walk model

This dissertation deals with theoretical descriptions of nuclear fission and synthesis of superheavy elements via fusion. The associated shape evolutions are treated using a random-walk approach where both the potential energy and the nuclear level density influence the dynamics. The work in this thesis extends the random-walk model by, in addition to the previous description of fragment mass yields, also simulating how much kinetic energy the fission-fragments obtain and the number of neutrons they emit, as well as how these two quantities are correlated. The thesis also presents studies of how different ways of fissioning, called fission modes, are present in different nuclei and how the presence of these modes depends on the energy of the system. The model is furthermore applied to the description of the shape evolution in fusion for production of superheavy elements.

==> determineViewport.sh <==
file=$1
# Process $file
echo "Processing $file"
# Find bounding boxes
# First page has the largest bounding box
pdfcrop --verbose $file /dev/null| grep "* Page"
echo "
Now you know the maximum extent of each page. 
Typically you'd choose the smallest value in the first and second column (left
and bottom margin), and the largest value in the third and fourth column (right
and top margin). 

One exception from this simple scheme could be the need to cut away the page
number on page 1 so it doesn't interfere with the page numbers of the thesis.
For that simply select the smallest number in the second column but ignore the
first page (line).

Afterwards, add these values in the viewport option of the \\includepdf
commands in the main thesis.tex file, as documented there."

